A visualisation for conveying the dynamics of iterative eigenvalue algorithms over PSD matrices

We propose a new way of visualising the dynamics of iterative eigenvalue algorithms such as the QR algorithm, over the important special case of PSD (positive semi-definite) matrices. Many subtle and important properties of such algorithms are easily found this way. We believe that this may have pedagogical value to both students and researchers of numerical linear algebra. The fixed points of iterative algorithms are obtained visually, and their stability is analysed intuitively. It becomes clear that what it means for an iterative eigenvalue algorithm to "converge quickly" is an ambiguous question, depending on whether eigenvalues or eigenvectors are being sought. The presentation is likely a novel one, and using it, a theorem about the dynamics of general iterative eigenvalue algorithms is proved. There is an accompanying video series, currently hosted on Youtube, that has certain advantages in terms of fully exploiting the interactivity of the visualisation.

==> QR_3D.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15175,        393]
NotebookOptionsPosition[     14647,        375]
NotebookOutlinePosition[     15089,        392]
CellTagsIndexPosition[     15046,        389]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ParametricEllipsoid", "[", 
   RowBox[{
   "roll_", ",", "pitch_", ",", "yaw_", ",", "e1_", ",", "e2_", ",", "e3_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "roll", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "roll", "]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sin", "[", "roll", "]"}], ",", 
       RowBox[{"Cos", "[", "roll", "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ".", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "pitch", "]"}], ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "pitch", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sin", "[", "pitch", "]"}], ",", "0", ",", 
       RowBox[{"Cos", "[", "pitch", "]"}]}], "}"}]}], "}"}], ".", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Cos", "[", "yaw", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "yaw", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Sin", "[", "yaw", "]"}], ",", 
       RowBox[{"Cos", "[", "yaw", "]"}]}], "}"}]}], "}"}], ".", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "e2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "e3"}], "}"}]}], "}"}], ".", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OneIterationQR", "[", 
   RowBox[{
   "roll_", ",", "pitch_", ",", "yaw_", ",", "e1_", ",", "e2_", ",", "e3_"}], 
   "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Cos", "[", "roll", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Sin", "[", "roll", "]"}]}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sin", "[", "roll", "]"}], ",", 
          RowBox[{"Cos", "[", "roll", "]"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ".", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Cos", "[", "pitch", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Sin", "[", "pitch", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sin", "[", "pitch", "]"}], ",", "0", ",", 
          RowBox[{"Cos", "[", "pitch", "]"}]}], "}"}]}], "}"}], ".", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Cos", "[", "yaw", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Sin", "[", "yaw", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Sin", "[", "yaw", "]"}], ",", 
          RowBox[{"Cos", "[", "yaw", "]"}]}], "}"}]}], "}"}]}]}], ";", 
    RowBox[{"DD", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"e1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "e2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "e3"}], "}"}]}], "}"}]}], ";", 
    RowBox[{"M", "=", 
     RowBox[{"Q", ".", "DD", ".", 
      RowBox[{"Transpose", "[", "Q", "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q2", ",", "R2"}], "}"}], "=", 
     RowBox[{"QRDecomposition", "[", "M", "]"}]}], ";", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], ".", "R2", ".", "Q2", ".", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], "}"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ParametricPlot3D", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ParametricEllipsoid", "[", 
        RowBox[{
        "roll", ",", "pitch", ",", "yaw", ",", "e1", ",", "e2", ",", "e3"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.3", "]"}], ",", "Blue"}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"{", "\"\<Input PSD matrix\>\"", "}"}]}], ",", 
       RowBox[{"PlotTheme", "->", "\"\<Marketing\>\""}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"OneIterationQR", "[", 
        RowBox[{
        "roll", ",", "pitch", ",", "yaw", ",", "e1", ",", "e2", ",", "e3"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.3", "]"}], ",", "Red"}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", "\"\<Out QR\>\"", "}"}]}], ",", 
       RowBox[{"PlotTheme", "\[Rule]", "\"\<Marketing\>\""}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "t", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "t"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"roll", ",", "0.2"}], "}"}], ",", "0", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pitch", ",", "0.5"}], "}"}], ",", "0", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"yaw", ",", "0.8"}], "}"}], ",", "0", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e1", ",", "0.2"}], "}"}], ",", "0.1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e2", ",", "0.5"}], "}"}], ",", "0.1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e3", ",", "0.8"}], "}"}], ",", "0.1", ",", "1"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.856279765575815*^9, 3.856280340514131*^9}, 
   3.8562803736200647`*^9, {3.856280418905723*^9, 3.856280424795145*^9}, {
   3.856280476341186*^9, 3.856280514316386*^9}, {3.856280545058271*^9, 
   3.856280691764328*^9}, {3.856280749144145*^9, 3.856280855339587*^9}, {
   3.856280978902845*^9, 3.856280996833427*^9}, {3.856281319110084*^9, 
   3.8562813492187777`*^9}, {3.856281428406101*^9, 3.856281488845276*^9}, {
   3.8562815568807507`*^9, 3.856281587738036*^9}, {3.8562818363088703`*^9, 
   3.856281890691647*^9}, {3.856281936923839*^9, 3.856282034597728*^9}, {
   3.8562820819740477`*^9, 3.856282086558474*^9}, {3.8562823503461943`*^9, 
   3.856282377104868*^9}, {3.85633334362152*^9, 3.856333419882374*^9}, {
   3.856335169353758*^9, 3.856335256602462*^9}, {3.856409887339113*^9, 
   3.8564098976413107`*^9}, {3.856410460023417*^9, 3.856410466412854*^9}, {
   3.8564105071229753`*^9, 3.856410508149082*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"14909823-e303-4199-a56e-87e75bc29541"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`e1$$ = 0.1, $CellContext`e2$$ = 
    0.5, $CellContext`e3$$ = 0.8, $CellContext`pitch$$ = 
    0.5, $CellContext`roll$$ = 0.2, $CellContext`yaw$$ = 0.8, Typeset`show$$ =
     True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`roll$$], 0.2}, 0, 2 Pi}, {{
       Hold[$CellContext`pitch$$], 0.5}, 0, 2 Pi}, {{
       Hold[$CellContext`yaw$$], 0.8}, 0, 2 Pi}, {{
       Hold[$CellContext`e1$$], 0.2}, 0.1, 1}, {{
       Hold[$CellContext`e2$$], 0.5}, 0.1, 1}, {{
       Hold[$CellContext`e3$$], 0.8}, 0.1, 1}}, Typeset`size$$ = {
    501., {180., 185.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`e1$$ = 0.2, $CellContext`e2$$ = 
        0.5, $CellContext`e3$$ = 0.8, $CellContext`pitch$$ = 
        0.5, $CellContext`roll$$ = 0.2, $CellContext`yaw$$ = 0.8}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Show[
        ParametricPlot3D[
         $CellContext`ParametricEllipsoid[$CellContext`roll$$, \
$CellContext`pitch$$, $CellContext`yaw$$, $CellContext`e1$$, \
$CellContext`e2$$, $CellContext`e3$$], {$CellContext`\[Theta], 0, 2 
          Pi}, {$CellContext`\[Phi], 0, 2 Pi}, PlotRange -> {-1, 1}, 
         PlotStyle -> {
           Opacity[0.3], Blue}, PlotLegends -> {"Input PSD matrix"}, 
         PlotTheme -> "Marketing"], 
        ParametricPlot3D[
         $CellContext`OneIterationQR[$CellContext`roll$$, \
$CellContext`pitch$$, $CellContext`yaw$$, $CellContext`e1$$, \
$CellContext`e2$$, $CellContext`e3$$], {$CellContext`\[Theta], 0, 2 
          Pi}, {$CellContext`\[Phi], 0, 2 Pi}, PlotRange -> {-1, 1}, 
         PlotStyle -> {
           Opacity[0.3], Red}, PlotLegends -> {"Out QR"}, PlotTheme -> 
         "Marketing"], 
        ParametricPlot3D[{$CellContext`t, 0, 0}, {$CellContext`t, -3, 3}, 
         PlotStyle -> {Black}], 
        ParametricPlot3D[{0, $CellContext`t, 0}, {$CellContext`t, -3, 3}, 
         PlotStyle -> {Black}], 
        ParametricPlot3D[{0, 0, $CellContext`t}, {$CellContext`t, -3, 3}, 
         PlotStyle -> {Black}]], 
      "Specifications" :> {{{$CellContext`roll$$, 0.2}, 0, 2 
         Pi}, {{$CellContext`pitch$$, 0.5}, 0, 2 
         Pi}, {{$CellContext`yaw$$, 0.8}, 0, 2 Pi}, {{$CellContext`e1$$, 0.2},
          0.1, 1}, {{$CellContext`e2$$, 0.5}, 0.1, 
         1}, {{$CellContext`e3$$, 0.8}, 0.1, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{547., {284.6875, 290.3125}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.856335282197011*^9, 3.856409898978733*^9, 
  3.856410467152175*^9, 3.856410508565455*^9, 3.856446269987101*^9, 
  3.8566040513754597`*^9, 3.856778559933573*^9, 3.856787293222011*^9, 
  3.8567875310579147`*^9, 3.857094913255787*^9, 3.857095132839512*^9, 
  3.8571218518845778`*^9, 3.857480596335907*^9, 3.8574806582573338`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"34a8d159-4168-49f1-9560-c070431035e7"]
}, Open  ]]
},
WindowSize->{720., 755.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"ReverseColor.nb",
ExpressionUUID->"b1c8a7f9-3a74-48e6-aa9a-757765310a34"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 10192, 274, 690, "Input",ExpressionUUID->"14909823-e303-4199-a56e-87e75bc29541"],
Cell[10775, 298, 3856, 74, 594, "Output",ExpressionUUID->"34a8d159-4168-49f1-9560-c070431035e7"]
}, Open  ]]
}
]
*)



==> QR_visualisation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     20633,        522]
NotebookOptionsPosition[     19675,        500]
NotebookOutlinePosition[     20071,        516]
CellTagsIndexPosition[     20028,        513]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ParametricEllipse", "[", 
   RowBox[{"tilt_", ",", "big_", ",", "small_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "tilt", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "tilt", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sin", "[", "tilt", "]"}], ",", 
       RowBox[{"Cos", "[", "tilt", "]"}]}], "}"}]}], "}"}], ".", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"big", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "small"}], "}"}]}], "}"}], ".", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.856180133925806*^9, 3.856180335985684*^9}, {
  3.8561803984799347`*^9, 3.856180424034133*^9}, {3.856180669261525*^9, 
  3.856180716330599*^9}, {3.856193627823597*^9, 3.8561936307482862`*^9}, {
  3.85619366518449*^9, 3.856193666617959*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e7dfcdf9-e0d4-47f8-b78d-b135c63e4815"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OneIterationQR", "[", 
   RowBox[{"tilt_", ",", "big_", ",", "small_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Q1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "tilt", "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", "tilt", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "tilt", "]"}], ",", 
         RowBox[{"Cos", "[", "tilt", "]"}]}], "}"}]}], "}"}]}], ";", 
    RowBox[{"D1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"big", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "small"}], "}"}]}], "}"}]}], ";", 
    RowBox[{"M1", "=", 
     RowBox[{"Q1", ".", "D1", ".", 
      RowBox[{"Transpose", "[", "Q1", "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q", ",", "R"}], "}"}], "=", 
     RowBox[{"QRDecomposition", "[", "M1", "]"}]}], ";", 
    RowBox[{"M2", "=", 
     RowBox[{"R", ".", "Q"}]}], ";", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q2", ",", "D2"}], "}"}], "=", 
     RowBox[{"SchurDecomposition", "[", 
      RowBox[{"N", "[", "M2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tilt2", "=", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"Q2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Q2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"big2", "=", 
     RowBox[{"D2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"small2", "=", 
     RowBox[{"D2", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tilt2", "-", 
       RowBox[{"\[Pi]", "/", "2"}]}], ",", "big2", ",", "small2"}], "}"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.8561812274033422`*^9, 3.856181230139216*^9}, {
  3.85618150146124*^9, 3.8561815619907923`*^9}, {3.856181626172303*^9, 
  3.8561817334333572`*^9}, {3.856181763849888*^9, 3.8561817724148006`*^9}, {
  3.85618181096521*^9, 3.856181814175222*^9}, {3.8561818640505047`*^9, 
  3.856181865376658*^9}, {3.8561819136400146`*^9, 3.856182027081143*^9}, {
  3.8561822695408583`*^9, 3.856182272541562*^9}, {3.856182321804182*^9, 
  3.856182368180039*^9}, {3.8561824689471407`*^9, 3.85618247251287*^9}, {
  3.856183050099268*^9, 3.856183055330597*^9}, {3.856184035691408*^9, 
  3.8561840385136127`*^9}, {3.8561937807550907`*^9, 3.8561937867521133`*^9}, {
  3.85619386312959*^9, 3.856193877147952*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"06f4e702-fcde-473d-a860-a40b8baca54a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OneIterationLR", "[", 
   RowBox[{"tilt_", ",", "big_", ",", "small_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Q1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "tilt", "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", "tilt", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "tilt", "]"}], ",", 
         RowBox[{"Cos", "[", "tilt", "]"}]}], "}"}]}], "}"}]}], ";", 
    RowBox[{"D1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"big", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "small"}], "}"}]}], "}"}]}], ";", 
    RowBox[{"M1", "=", 
     RowBox[{"Q1", ".", "D1", ".", 
      RowBox[{"Transpose", "[", "Q1", "]"}]}]}], ";", 
    RowBox[{"L", "=", 
     RowBox[{"CholeskyDecomposition", "[", "M1", "]"}]}], ";", 
    RowBox[{"M2", "=", 
     RowBox[{"L", ".", 
      RowBox[{"Transpose", "[", "L", "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q2", ",", "D2"}], "}"}], "=", 
     RowBox[{"SchurDecomposition", "[", 
      RowBox[{"N", "[", "M2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tilt2", "=", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"Q2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Q2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"big2", "=", 
     RowBox[{"D2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"small2", "=", 
     RowBox[{"D2", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Pi]", "/", "2"}], "-", "tilt2"}], ",", "big2", ",", 
      "small2"}], "}"}]}], ")"}]}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"3407762c-a650-4940-84eb-a5f3f5ec2e51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OneIterationWilkinsonQR", "[", 
   RowBox[{"tilt_", ",", "big_", ",", "small_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Q1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "tilt", "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", "tilt", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "tilt", "]"}], ",", 
         RowBox[{"Cos", "[", "tilt", "]"}]}], "}"}]}], "}"}]}], ";", 
    RowBox[{"D1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"big", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "small"}], "}"}]}], "}"}]}], ";", 
    RowBox[{"M1", "=", 
     RowBox[{"Q1", ".", "D1", ".", 
      RowBox[{"Transpose", "[", "Q1", "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "c"}], "}"}]}], "}"}], "=", "M1"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Delta]", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], "/", "2"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Mu]", "=", 
     RowBox[{"c", "-", 
      RowBox[{
       RowBox[{"Sign", "[", "\[Delta]", "]"}], 
       RowBox[{
        RowBox[{"b", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Delta]", "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[Delta]", "^", "2"}], "+", 
            RowBox[{"b", "^", "2"}]}], "]"}]}], ")"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q", ",", "R"}], "}"}], "=", 
     RowBox[{"QRDecomposition", "[", 
      RowBox[{"M1", "-", 
       RowBox[{"\[Mu]", " ", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"M2", "=", 
     RowBox[{
      RowBox[{"R", ".", "Q"}], "+", 
      RowBox[{"\[Mu]", " ", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q2", ",", "D2"}], "}"}], "=", 
     RowBox[{"SchurDecomposition", "[", 
      RowBox[{"N", "[", "M2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tilt2", "=", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"Q2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Q2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"big2", "=", 
     RowBox[{"D2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"small2", "=", 
     RowBox[{"D2", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tilt2", "-", 
       RowBox[{"\[Pi]", "/", "2"}]}], ",", "big2", ",", "small2"}], "}"}]}], 
   ")"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"c4aebed6-590b-4462-b045-f46ae18fb7cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PlotMatrixAsEllipse", "[", 
   RowBox[{
   "tilt_", ",", "big_", ",", "small_", ",", "title_", ",", "color_"}], "]"}],
   ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"ParametricEllipse", "[", 
       RowBox[{"tilt", ",", "big", ",", "small"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "0", ",", 
        RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"PlotLegends", "->", 
         RowBox[{"{", "title", "}"}]}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "color", "}"}]}], ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "tilt", "]"}], ",", 
         RowBox[{"Sin", "[", "tilt", "]"}]}], "}"}], "*", "big", "*", "t"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "color", "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "tilt", "]"}]}], ",", 
         RowBox[{"Cos", "[", "tilt", "]"}]}], "}"}], "*", "small", "*", "t"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "color", "}"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8561926294972477`*^9, 3.856192732295384*^9}, {
   3.8561929264575043`*^9, 3.8561929287822847`*^9}, {3.856193043094462*^9, 
   3.856193047141925*^9}, {3.856409939969184*^9, 3.856409946815145*^9}, {
   3.856410033855187*^9, 3.856410090571745*^9}, 3.8564195377343903`*^9, {
   3.8572319955492287`*^9, 3.857231999539187*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"9866fd5c-3d51-4fb2-9ce2-e7477f15c057"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qrtilt", ",", "qrbig", ",", "qrsmall"}], "}"}], "=", 
      RowBox[{"OneIterationQR", "[", 
       RowBox[{"tilt", ",", "big", ",", "small"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lrtilt", ",", "lrbig", ",", "lrsmall"}], "}"}], "=", 
      RowBox[{"OneIterationLR", "[", 
       RowBox[{"tilt", ",", "big", ",", "small"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qrwilktilt", ",", "qrwilkbig", ",", "qrwilksmall"}], "}"}], 
      "=", 
      RowBox[{"OneIterationWilkinsonQR", "[", 
       RowBox[{"tilt", ",", "big", ",", "small"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PlotMatrixAsEllipse", "[", 
        RowBox[{
        "tilt", ",", "big", ",", "small", ",", 
         "\"\<Input symmetric matrix\>\"", ",", "Blue"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotMatrixAsEllipse", "[", 
        RowBox[{
        "qrtilt", ",", "qrbig", ",", "qrsmall", ",", "\"\<1 iteration QR\>\"",
          ",", "Red"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotMatrixAsEllipse", "[", 
        RowBox[{
        "lrtilt", ",", "lrbig", ",", "lrsmall", ",", "\"\<1 iteration LR\>\"",
          ",", "Green"}], "]"}]}], 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{"PlotMatrixAsEllipse", "[", 
        RowBox[{
        "qrwilktilt", ",", "qrwilkbig", ",", "qrwilksmall", ",", 
         "\"\<1 iteration shifted QR\>\"", ",", "Yellow"}], "]"}], "*)"}], 
      "]"}]}], ")"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tilt", ",", "1.0", ",", "\"\<Tilt\>\""}], "}"}], ",", "0", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"big", ",", "0.5", ",", "\"\<Big semiaxis\>\""}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"small", ",", "1.0", ",", "\"\<Small semiaxis\>\""}], "}"}], 
     ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.856178347933023*^9, 3.8561783817939863`*^9}, {
   3.856180430968938*^9, 3.856180522893381*^9}, {3.85618078758136*^9, 
   3.856180807176502*^9}, {3.856180846662532*^9, 3.856180860126481*^9}, {
   3.856180931208844*^9, 3.856181065156864*^9}, {3.856181427028573*^9, 
   3.856181464074254*^9}, {3.856182039581603*^9, 3.8561820451466*^9}, {
   3.856182162985561*^9, 3.8561821943007107`*^9}, {3.856182402273888*^9, 
   3.856182406409993*^9}, {3.8561831360912123`*^9, 3.8561831921916313`*^9}, {
   3.856183223308014*^9, 3.856183230993569*^9}, {3.8561838473444357`*^9, 
   3.8561838508550453`*^9}, {3.856184014812398*^9, 3.856184107119334*^9}, {
   3.856184202155233*^9, 3.856184210688056*^9}, {3.8561842452732277`*^9, 
   3.856184266395836*^9}, {3.8561843201596947`*^9, 3.856184346163999*^9}, {
   3.856184430166461*^9, 3.856184440028775*^9}, {3.8561844861520023`*^9, 
   3.856184534954113*^9}, {3.856189915487547*^9, 3.856189935566434*^9}, {
   3.856189977390457*^9, 3.856190061393292*^9}, {3.856190143985504*^9, 
   3.856190271104895*^9}, {3.856190308087077*^9, 3.856190327638399*^9}, {
   3.856190383638813*^9, 3.856190452254497*^9}, {3.85619089027118*^9, 
   3.8561909324194593`*^9}, {3.85619098752481*^9, 3.856190988658103*^9}, {
   3.856191034765419*^9, 3.856191080199563*^9}, {3.856191111067564*^9, 
   3.856191111664033*^9}, {3.856192187645643*^9, 3.856192191931088*^9}, {
   3.856192267839849*^9, 3.856192267879718*^9}, {3.8561925192430277`*^9, 
   3.856192526971951*^9}, {3.856192740002821*^9, 3.856192806010665*^9}, {
   3.8561928426832113`*^9, 3.856192897749402*^9}, {3.856193004425456*^9, 
   3.856193034979232*^9}, {3.856193075529415*^9, 3.856193125050344*^9}, 
   3.856193228090213*^9, {3.856193495286755*^9, 3.8561935104889793`*^9}, 
   3.85624530219048*^9, {3.856245760250038*^9, 3.856245820265226*^9}, {
   3.856340512679946*^9, 3.856340542136429*^9}, {3.856341371351865*^9, 
   3.8563413828020763`*^9}, {3.856343665091069*^9, 3.856343690018539*^9}, {
   3.8563443450019073`*^9, 3.856344347628285*^9}, {3.856409931378173*^9, 
   3.8564099317885427`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"34c0504c-cc8c-4937-93f5-ace94df32fc3"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`big$$ = 0.5, $CellContext`small$$ = 
    1., $CellContext`tilt$$ = 1., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`tilt$$], 1., "Tilt"}, 0, 2 Pi}, {{
       Hold[$CellContext`big$$], 0.5, "Big semiaxis"}, -1, 1}, {{
       Hold[$CellContext`small$$], 1., "Small semiaxis"}, -1, 1}}, 
    Typeset`size$$ = {360., {166., 169.84999999999997`}}, Typeset`update$$ = 
    0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`big$$ = 0.5, $CellContext`small$$ = 
        1., $CellContext`tilt$$ = 1.}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ({$CellContext`qrtilt, $CellContext`qrbig, \
$CellContext`qrsmall} = $CellContext`OneIterationQR[$CellContext`tilt$$, \
$CellContext`big$$, $CellContext`small$$]; {$CellContext`lrtilt, \
$CellContext`lrbig, $CellContext`lrsmall} = \
$CellContext`OneIterationLR[$CellContext`tilt$$, $CellContext`big$$, \
$CellContext`small$$]; {$CellContext`qrwilktilt, $CellContext`qrwilkbig, \
$CellContext`qrwilksmall} = \
$CellContext`OneIterationWilkinsonQR[$CellContext`tilt$$, $CellContext`big$$, \
$CellContext`small$$]; Show[
         $CellContext`PlotMatrixAsEllipse[$CellContext`tilt$$, \
$CellContext`big$$, $CellContext`small$$, "Input symmetric matrix", Blue], 
         $CellContext`PlotMatrixAsEllipse[$CellContext`qrtilt, \
$CellContext`qrbig, $CellContext`qrsmall, "1 iteration QR", Red], 
         $CellContext`PlotMatrixAsEllipse[$CellContext`lrtilt, \
$CellContext`lrbig, $CellContext`lrsmall, "1 iteration LR", Green]]), 
      "Specifications" :> {{{$CellContext`tilt$$, 1., "Tilt"}, 0, 2 
         Pi}, {{$CellContext`big$$, 0.5, "Big semiaxis"}, -1, 
         1}, {{$CellContext`small$$, 1., "Small semiaxis"}, -1, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{406., {234.1875, 239.8125}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.85712305260753*^9, 3.857123094484396*^9}, {
   3.8572225388494473`*^9, 3.857222539647841*^9}, 3.8572320054445353`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"beeb4ab1-643a-4992-8fb5-aa13b3d1acf8"]
}, Open  ]]
},
WindowSize->{1440., 755.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"30dd683e-b088-4c0c-895a-931c538b02b0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1184, 31, 71, "Input",ExpressionUUID->"e7dfcdf9-e0d4-47f8-b78d-b135c63e4815"],
Cell[1745, 53, 2814, 72, 216, "Input",ExpressionUUID->"06f4e702-fcde-473d-a860-a40b8baca54a"],
Cell[4562, 127, 2101, 61, 216, "Input",ExpressionUUID->"3407762c-a650-4940-84eb-a5f3f5ec2e51"],
Cell[6666, 190, 3248, 97, 278, "Input",ExpressionUUID->"c4aebed6-590b-4462-b045-f46ae18fb7cf"],
Cell[9917, 289, 2200, 58, 92, "Input",ExpressionUUID->"9866fd5c-3d51-4fb2-9ce2-e7477f15c057"],
Cell[CellGroupData[{
Cell[12142, 351, 4510, 90, 216, "Input",ExpressionUUID->"34c0504c-cc8c-4937-93f5-ace94df32fc3"],
Cell[16655, 443, 3004, 54, 493, "Output",ExpressionUUID->"beeb4ab1-643a-4992-8fb5-aa13b3d1acf8"]
}, Open  ]]
}
]
*)


